Parton-shower effects in Higgs production via Vector-Boson Fusion

We present a systematic investigation of parton-shower and matching perturbative uncertainties for Higgs-boson production via vector-boson fusion. To this end we employ different generators at next-to-leading order QCD accuracy matched with shower Monte Carlo programs, PYTHIA8, and HERWIG7, and a next-to-next-to-leading order QCD calculation. We thoroughly analyse the intrinsic sources of uncertainty within each generator, and then compare predictions among the different tools using the respective recommended setups. Within typical vector-boson fusion cuts, the resulting uncertainties on observables that are accurate to next-to-leading order are at the 10% level for rates and even smaller for shapes. For observables sensitive to extra radiation effects uncertainties of about 20% are found. We furthermore show how a specific recoil scheme is needed when PYTHIA8 is employed, in order not to encounter unphysical enhancements for these observables. We conclude that for vector-boson fusion processes an assessment of the uncertainties associated with simulation at next-to-leading order matched to parton showers based only on the variation of renormalisation, factorisation and shower scales systematically underestimates their true size.

==> Rivet/MC_VBFH_LHCHXSWG.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/IdentifiedFinalState.hh"
#include "Rivet/Projections/VetoedFinalState.hh"

namespace Rivet {


  /// @brief Add a short analysis description here
  class MC_VBFH_LHCHXSWG : public Analysis {
  public:

    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_VBFH_LHCHXSWG);


    /// @name Analysis methods
    //@{

    /// Book histograms and initialise projections before the run
    void init() {

      // Complete final state
      FinalState fs(-MAXDOUBLE, MAXDOUBLE, 0*GeV);

      // Projection for dressed electrons and muons
      IdentifiedFinalState higgs(fs);
      higgs.acceptIdPair(PID::HIGGS);
      declare(higgs,"Higgs");

      // Jets, anti-kt 0.4
      VetoedFinalState fsJets; //final state for jet finding: veto Higgs
      fsJets.addVetoPairId(PID::HIGGS);
      declare(FastJets(fsJets, FastJets::ANTIKT, 0.4), "Jets");

      // Histograms
      _h_fiducial11 = bookHisto1D("crosssection", 1, 12999.5, 13000.5);
      _h_fiducial12 = bookHisto1D("jetsinclusive", 11, -0.5, 10.5);
      _h_fiducial13 = bookHisto1D("jetsexclusive", 11, -0.5, 10.5);
      _h_fiducial14 = bookHisto1D("pT_j1", 30, 0, 300);
      _h_fiducial15 = bookHisto1D("pT_j2", 30, 0, 300);
      _h_fiducial16 = bookHisto1D("pT_H",  60, 0, 600);
      _h_fiducial17 = bookHisto1D("y_j1", 50, -5, 5);
      _h_fiducial18 = bookHisto1D("y_j2", 50, -5, 5);
      _h_fiducial19 = bookHisto1D("y_H",  50, -5, 5);
      _h_fiducial20 = bookHisto1D("m_jj", 60, 0, 6000);
      _h_fiducial21 = bookHisto1D("Deltay_jj", 9, 4.5, 9);
      _h_fiducial22 = bookHisto1D("pT_j3", 30, 0, 150);
      _h_fiducial23 = bookHisto1D("y_j3", 50, -5, 5);
      _h_fiducial24 = bookHisto1D("ystar_j3", 50, -5, 5);
      _h_fiducial25 = bookHisto1D("zstar_j3", 30, 0, 1.5);
      _h_fiducial26 = bookHisto1D("xstar_j3", 50, -5, 5);
      _h_fiducial27 = bookHisto1D("ptHjj", 40, 0, 200);
      _h_fiducial28 = bookHisto1D("yHjj", 100, -10, 10);
      _h_fiducial29 = bookHisto1D("mHjj", 60, 0, 6000);

      _h_fiducial30 = bookHisto1D("pT_j4", 30, 0, 150);
      _h_fiducial31 = bookHisto1D("y_j4", 50, -5, 5);
      _h_fiducial32 = bookHisto1D("ystar_j4", 50, -5, 5);
      _h_fiducial33 = bookHisto1D("zstar_j4", 30, 0, 1.5);
      _h_fiducial34 = bookHisto1D("xstar_j4", 50, -5, 5);

      _h_fiducial35 = bookHisto1D("pT_j5", 30, 0, 150);
      _h_fiducial36 = bookHisto1D("y_j5", 50, -5, 5);
      _h_fiducial37 = bookHisto1D("ystar_j5", 50, -5, 5);
      _h_fiducial38 = bookHisto1D("zstar_j5", 30, 0, 1.5);
      _h_fiducial39 = bookHisto1D("xstar_j5", 50, -5, 5);

      _h_fiducial40 = bookHisto1D("pT_inc", 30, 0, 300);
      _h_fiducial41 = bookHisto1D("y_inc", 50, -5, 5);

      _h_fiducial42 = bookHisto1D("pT_inc3", 30, 0, 150);
      _h_fiducial43 = bookHisto1D("y_inc3", 50, -5, 5);
      _h_fiducial44 = bookHisto1D("ystar_inc3", 50, -5, 5);
      _h_fiducial45 = bookHisto1D("zstar_inc3", 30, 0, 1.5);
      _h_fiducial46 = bookHisto1D("xstar_inc3", 50, -5, 5);

      _h_fiducial47 = bookHisto1D("piMinusphiHjj", 50, 0, pi);

    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {

      // Get jets
      const Jets& jets = apply<FastJets>(event, "Jets").jetsByPt(Cuts::pT > 25*GeV && Cuts::abseta < 4.5);
      if (jets.size() < 2) vetoEvent;

      // Get Higgs
      const IdentifiedFinalState& higgsifs = apply<IdentifiedFinalState>(event, "Higgs");
      Particles higgs = higgsifs.particlesByPt();
      if (higgs.size() != 1) vetoEvent;

      // jet cuts
      if ( jets[0].rap()*jets[1].rap() > 0 ) vetoEvent;
      double mjj = (jets[0].momentum() + jets[1].momentum()).mass();
      if ( mjj < 600*GeV ) vetoEvent;
      double deltayjj = deltaEta(jets[0],jets[1]);
      if ( deltayjj < 4.5 ) vetoEvent;

      // Histograms
        // cross section
        _h_fiducial11->fill(13000, event.weight());
        // inclusive jets
        for (size_t i = 1; i<=jets.size(); ++i){
          _h_fiducial12->fill(i, event.weight());
          _h_fiducial40->fill(jets[i-1].perp(), event.weight());
          _h_fiducial41->fill(jets[i-1].eta(), event.weight());
	}
        // exclusive jets
        _h_fiducial13->fill(jets.size(), event.weight());
        // m_jj, deltayjj
        _h_fiducial20->fill(mjj, event.weight());
        _h_fiducial21->fill(deltayjj, event.weight());
        // pT_j1, y_j1
        _h_fiducial14->fill(jets[0].perp(), event.weight());
        _h_fiducial17->fill(jets[0].eta(), event.weight());
        // pT_j2, y_j2
        _h_fiducial15->fill(jets[1].perp(), event.weight());
        _h_fiducial18->fill(jets[1].eta(), event.weight());
        // z_j3
        double avgj12 = (jets[0].eta()+jets[1].eta())/2.;
        double norm12 = abs(jets[0].eta()-jets[1].eta());
	double mHjj = (higgs[0].momentum() + jets[0].momentum() + jets[1].momentum()).mass();
	double yHjj = (higgs[0].momentum() + jets[0].momentum() + jets[1].momentum()).eta();
	double ptHjj = (higgs[0].momentum() + jets[0].momentum() + jets[1].momentum()).perp();
	double phiHjj = deltaPhi(higgs[0].momentum(),jets[0].momentum()+jets[1].momentum());
	_h_fiducial27->fill(ptHjj, event.weight());
	_h_fiducial28->fill(yHjj, event.weight());
	_h_fiducial29->fill(mHjj, event.weight());
	_h_fiducial47->fill(pi-phiHjj, event.weight());
        if (jets.size() > 2) {
          // pT_j3, y_j3
          _h_fiducial22->fill(jets[2].perp(), event.weight());
          _h_fiducial23->fill(jets[2].eta(), event.weight());
          // z_j3
          double y = jets[2].eta() - avgj12;
          _h_fiducial24->fill(y, event.weight());
          double z = abs( y ) / norm12;
          _h_fiducial25->fill(z, event.weight());
          double x = min(abs(jets[0].eta()-jets[2].eta()),abs(jets[1].eta()-jets[2].eta()));
          if (abs(z)>0.5) x *= -1;
          _h_fiducial26->fill(x, event.weight());

          _h_fiducial42->fill(jets[2].perp(), event.weight());
          _h_fiducial43->fill(jets[2].eta(), event.weight());
	  _h_fiducial44->fill(y, event.weight());
          _h_fiducial45->fill(z, event.weight());
          _h_fiducial46->fill(x, event.weight());
        }
        if (jets.size() > 3) {
          // pT_j4, y_j4
          _h_fiducial30->fill(jets[3].perp(), event.weight());
          _h_fiducial31->fill(jets[3].eta(), event.weight());
          // z_j4
          double y = jets[3].eta() - avgj12;
          _h_fiducial32->fill(y, event.weight());
          double z = abs( y ) / norm12;
          _h_fiducial33->fill(z, event.weight());
          double x = min(abs(jets[0].eta()-jets[3].eta()),abs(jets[1].eta()-jets[3].eta()));
          if (abs(z)>0.5) x *= -1;
          _h_fiducial34->fill(x, event.weight());

          _h_fiducial42->fill(jets[3].perp(), event.weight());
          _h_fiducial43->fill(jets[3].eta(), event.weight());
          _h_fiducial44->fill(y, event.weight());
          _h_fiducial45->fill(z, event.weight());
          _h_fiducial46->fill(x, event.weight());
        }
        if (jets.size() > 4) {
          // pT_j5, y_j5
          _h_fiducial35->fill(jets[4].perp(), event.weight());
          _h_fiducial36->fill(jets[4].eta(), event.weight());
          // z_j5
          double y = jets[4].eta() - avgj12;
          _h_fiducial37->fill(y, event.weight());
          double z = abs( y ) / norm12;
          _h_fiducial38->fill(z, event.weight());
          double x = min(abs(jets[0].eta()-jets[4].eta()),abs(jets[1].eta()-jets[4].eta()));
          if (abs(z)>0.5) x *= -1;
          _h_fiducial39->fill(x, event.weight());

          _h_fiducial42->fill(jets[4].perp(), event.weight());
          _h_fiducial43->fill(jets[4].eta(), event.weight());

          _h_fiducial44->fill(y, event.weight());
          _h_fiducial45->fill(z, event.weight());
          _h_fiducial46->fill(x, event.weight());
        }
        if (jets.size() > 5) {
	  for (size_t i = 6; i<=jets.size(); ++i){
	    _h_fiducial42->fill(jets[i-1].perp(), event.weight());
	    _h_fiducial43->fill(jets[i-1].eta(), event.weight());
	    
	    double y = jets[i-1].eta() - avgj12;
	    double z = abs( y ) / norm12;
	    double x = min(abs(jets[0].eta()-jets[i-1].eta()),abs(jets[1].eta()-jets[i-1].eta()));

	    _h_fiducial44->fill(y, event.weight());
	    _h_fiducial45->fill(z, event.weight());
	    _h_fiducial46->fill(x, event.weight());
  
	  }
	}
        _h_fiducial16->fill(higgs[0].momentum().perp(), event.weight());
        _h_fiducial19->fill(higgs[0].momentum().eta(), event.weight());

    }

    /// Normalise histograms etc., after the run
    void finalize() {

      scale(_h_fiducial11, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial12, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial13, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial14, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial15, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial16, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial17, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial18, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial19, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial20, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial21, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial22, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial23, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial24, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial25, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial26, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial27, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial28, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial29, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial30, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial31, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial32, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial33, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial34, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial35, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial36, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial37, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial38, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial39, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial40, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial41, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial42, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial43, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial44, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial45, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial46, crossSection()/femtobarn/sumOfWeights());
      scale(_h_fiducial47, crossSection()/femtobarn/sumOfWeights());

    }

    //@}


    /// @name Histograms
    //@{
    Histo1DPtr _h_fiducial11;
    Histo1DPtr _h_fiducial12;
    Histo1DPtr _h_fiducial13;
    Histo1DPtr _h_fiducial14;
    Histo1DPtr _h_fiducial15;
    Histo1DPtr _h_fiducial16;
    Histo1DPtr _h_fiducial17;
    Histo1DPtr _h_fiducial18;
    Histo1DPtr _h_fiducial19;
    Histo1DPtr _h_fiducial20;
    Histo1DPtr _h_fiducial21;
    Histo1DPtr _h_fiducial22;
    Histo1DPtr _h_fiducial23;
    Histo1DPtr _h_fiducial24;
    Histo1DPtr _h_fiducial25;
    Histo1DPtr _h_fiducial26;
    Histo1DPtr _h_fiducial27;
    Histo1DPtr _h_fiducial28;
    Histo1DPtr _h_fiducial29;
    Histo1DPtr _h_fiducial30;
    Histo1DPtr _h_fiducial31;
    Histo1DPtr _h_fiducial32;
    Histo1DPtr _h_fiducial33;
    Histo1DPtr _h_fiducial34;
    Histo1DPtr _h_fiducial35;
    Histo1DPtr _h_fiducial36;
    Histo1DPtr _h_fiducial37;
    Histo1DPtr _h_fiducial38;
    Histo1DPtr _h_fiducial39;
    Histo1DPtr _h_fiducial40;
    Histo1DPtr _h_fiducial41;
    Histo1DPtr _h_fiducial42;
    Histo1DPtr _h_fiducial43;
    Histo1DPtr _h_fiducial44;
    Histo1DPtr _h_fiducial45;
    Histo1DPtr _h_fiducial46;
    Histo1DPtr _h_fiducial47;
    //@}


  };


  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(MC_VBFH_LHCHXSWG);


}

